Refuting "Debunking the GAMLSS Myth: Simplicity Reigns in Pulmonary Function Diagnostics"

We read with interest the above article by Zavorsky (2025, Respiratory Medicine, doi:10.1016/j.rmed.2024.107836) concerning reference equations for pulmonary function testing. The author compares a Generalized Additive Model for Location, Scale, and Shape (GAMLSS), which is the standard adopted by the Global Lung Function Initiative (GLI), with a segmented linear regression (SLR) model, for pulmonary function variables. The author presents an interesting comparison; however there are some fundamental issues with the approach. We welcome this opportunity for discussion of the issues that it raises. The author's contention is that (1) SLR provides "prediction accuracies on par with GAMLSS"; and (2) the GAMLSS model equations are "complicated and require supplementary spline tables", whereas the SLR is "more straightforward, parsimonious, and accessible to a broader audience". We respectfully disagree with both of these points.

==> undebunking.R <==
## Figures ---------------------------------------------------------------------

dev <- "pdf"
dev <- match.arg(dev, c("pdf", "png", "none"))


## Setup -----------------------------------------------------------------------

## segmented models
library("segmented")
rse <- function(object, newdata = NULL, sigma = "ML") {
  ## for convenience: also support lm models
  if(!inherits(object, "segmented")) return(summary(object)$sigma)

  ## extract residuals and segmentation on learning data
  res <- residuals(object)  
  seg <- model.frame(object)[[object$nameUV$Z]]
  psi <- object$psi[, "Est."]
  seg <- as.numeric(abs(seg) > psi) + 1
  
  ## estimate standard error on learning data
  sigma <- match.arg(sigma, c("ML", "OLS"))
  adj <- if(sigma == "ML") 0 else length(coef(object))
  s <- as.numeric(tapply(res, seg, function(r) sqrt(sum(r^2)/(length(r) - adj))))

  ## expand to newdata if desired
  if(is.null(newdata)) return(s)
  id <- as.numeric(newdata[[object$nameUV$Z]] > psi) + 1
  return(s[id])
}

## GAMLSS models
library("gamlss")

## distributional fits
library("distributions3")

## distributions3 interface for segmented (lm with exactly one breakpoint)
prodist.segmented <- function(object, newdata = NULL, ..., sigma = "ML") {
  if (is.null(newdata)) {
    m <- fitted(object)
    s <- rse(object, model.frame(object), sigma = sigma)
  } else {
    m <- predict(object, newdata = newdata)
    s <- rse(object, newdata, sigma = sigma)
  }
  distributions3::Normal(mu = m, sigma = s)
}

## lower limits of normal (LLN)
lln <- function(object, newdata = NULL, alpha = 0.05) {
  pd <- prodist(object, newdata = newdata)
  quantile(pd, alpha)
}


## Data ------------------------------------------------------------------------

## read CSV
d <- read.csv("NHANES_2007_2012_Only_Acceptable_Spirometry_Values.csv")

## add quadratic age as regressor for segmented models
d <- transform(d, Age2 = Age^2)

## split data by sex
d_m <- subset(d, Sex == "Male")
d_f <- subset(d, Sex == "Female")


## Model fits ------------------------------------------------------------------

## FEV1/FVC ratio

## linear models
lm_rat_m <- lm(Baseline_FEV1_FVC_Ratio ~ I(Age * Height) + Age + I(Age^3) + I(Height^2), data = d_m)
lm_rat_f <- lm(Baseline_FEV1_FVC_Ratio ~ I(Age * Height) + Age + I(Height^2) + Weight, data = d_f)

## GAMLSS
gam_rat_m <- gamlss(Baseline_FEV1_FVC_Ratio ~ log(Height) + log(Age) + cs(Age, df = 5),
  sigma.formula = ~ log(Age)+ cs(Age, df = 5), family = BCCGo(mu.link = "log"), data = d_m, 
  nu.start = 1, nu.fix = FALSE, method = mixed(), 
  control = gamlss.control(trace = TRUE, maxit = 1000, tol = 1e-07))
gam_rat_f <- gamlss(Baseline_FEV1_FVC_Ratio ~ log(Height) + log(Age) + cs(Age, df=5),
  sigma.formula = ~ log(Age)+ cs(Age, df=5), family = BCCGo(mu.link = "log"), data = d_f,
  nu.start = 1, nu.fix = FALSE, method = mixed(), 
  control = gamlss.control(trace = TRUE, maxit = 1000, tol = 1e-07))


### FEV1

## linear models
lm_fev1_m <- lm(Baseline_FEV1_L ~ Age2 + Height + I(Height^2) + Weight, data = d_m)
lm_fev1_f <- lm(Baseline_FEV1_L ~ Age2 + I(Height^2) + Weight + I(Age * Height^2), data = d_f)

## segmented linear models
seg_fev1_m <- segmented(lm_fev1_m, seg.Z = ~ Age2, psi = 20^2)
seg_fev1_f <- segmented(lm_fev1_f, seg.Z = ~ Age2, psi = 20^2)

## GAMLSS
gam_fev1_m <- gamlss(Baseline_FEV1_L ~ log(Height) + log(Age) + cs(Age, df = 3),
  sigma.formula = ~ log(Age) + cs(Age, df = 3), family = BCCGo(mu.link = "log"), 
  data = d_m, method = mixed(50, 500),
  control = gamlss.control(trace = TRUE, maxit = 500))
gam_fev1_f <- gamlss(Baseline_FEV1_L ~ log(Height) + log(Age) + cs(Age, df = 3),
  sigma.formula = ~ log(Age) + cs(Age, df = 3), family = BCCGo(mu.link = "log"), data = d_f,
  nu.start = 1, nu.fix = FALSE, method = mixed(50, 500), 
  control = gamlss.control(trace = TRUE, maxit = 500, tol = 1e-07))


### FVC

## linear models
lm_fvc_m <- lm(Baseline_FVC_L ~ Age2 + Height + I(Height^2) + Weight, data = d_m)
lm_fvc_f <- lm(Baseline_FVC_L ~ Age2 + Height + I(Height^2) + Weight, data = d_f)

## segmented linear models
seg_fvc_m <- segmented(lm_fvc_m, seg.Z = ~ Age2, psi = 20^2)
seg_fvc_f <- segmented(lm_fvc_f, seg.Z = ~ Age2, psi = 20^2)

## GAMLSS
gam_fvc_m <- gamlss(Baseline_FVC_L ~ log(Height) + log(Age) + cs(Age, df = 3),
  sigma.formula = ~ log(Age) + cs(Age, df = 3), family = BCCGo(mu.link = "log"), 
  data = d_m, method = mixed(50, 500),
  control = gamlss.control(trace = TRUE, maxit = 500))
gam_fvc_f <- gamlss(Baseline_FVC_L ~ log(Height) + log(Age) + cs(Age, df = 3),
  sigma.formula = ~ log(Age) + cs(Age, df = 3), family = BCCGo(mu.link = "log"), data = d_f,
  nu.start = 1, nu.fix = FALSE, method = mixed(50, 500), 
  control = gamlss.control(trace = TRUE, maxit = 500, tol = 1e-07))


## Empirical assessment --------------------------------------------------------

## proportion of observations below LLN
d_lln <- rbind(
  data.frame(proportion = d_f$Baseline_FEV1_FVC_Ratio < lln(gam_rat_f),  response = "FEV1/FVC", fit = "gamlss",    sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FEV1_FVC_Ratio < lln(gam_rat_m),  response = "FEV1/FVC", fit = "gamlss",    sex = "Male",   age = d_m$Age),
  data.frame(proportion = d_f$Baseline_FEV1_FVC_Ratio < lln(lm_rat_f),   response = "FEV1/FVC", fit = "lm",        sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FEV1_FVC_Ratio < lln(lm_rat_m),   response = "FEV1/FVC", fit = "lm",        sex = "Male",   age = d_m$Age),
  data.frame(proportion = d_f$Baseline_FVC_L          < lln(gam_fvc_f),  response = "FVC",      fit = "gamlss",    sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FVC_L          < lln(gam_fvc_m),  response = "FVC",      fit = "gamlss",    sex = "Male",   age = d_m$Age),
  data.frame(proportion = d_f$Baseline_FVC_L          < lln(seg_fvc_f),  response = "FVC",      fit = "segmented", sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FVC_L          < lln(seg_fvc_m),  response = "FVC",      fit = "segmented", sex = "Male",   age = d_m$Age),
  data.frame(proportion = d_f$Baseline_FEV1_L         < lln(gam_fev1_f), response = "FEV1",     fit = "gamlss",    sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FEV1_L         < lln(gam_fev1_m), response = "FEV1",     fit = "gamlss",    sex = "Male",   age = d_m$Age),
  data.frame(proportion = d_f$Baseline_FEV1_L         < lln(seg_fev1_f), response = "FEV1",     fit = "segmented", sex = "Female", age = d_f$Age),
  data.frame(proportion = d_m$Baseline_FEV1_L         < lln(seg_fev1_m), response = "FEV1",     fit = "segmented", sex = "Male",   age = d_m$Age)
)

## set up factors
breaks <- seq(5, 80, by = 7.5)
mid <- (head(breaks, -1) + tail(breaks, -1))/2
d_lln <- transform(d_lln,
  response = factor(response, levels = c("FEV1/FVC", "FEV1", "FVC")),
  fit = factor(fit, levels = c("lm", "segmented", "gamlss")),
  sex = factor(sex, levels = c("Female", "Male")),
  age = cut(age, breaks, include.lowest = TRUE)
)

## aggregate in age groups
a_lln <- d_lln |>
  aggregate(x = proportion ~ response + fit + sex + age, FUN = mean) |>
  transform(nobs = aggregate(proportion ~ response + fit + sex + age, data = d_lln, FUN = length)$proportion) |>
  transform(alpha = 0.05) |>
  transform(se = sqrt(alpha * (1 - alpha)/nobs)) |>
  transform(lower = alpha + qnorm(0.025) * se) |>
  transform(upper = alpha + qnorm(0.975) * se)
  
## table
tab <- xtabs(round(100 * proportion, 1) ~ response + fit + sex + age, data = a_lln)
tab[] <- format(tab)
tab[tab == " 0.0"] <- "  - "
ftable(tab)

## use tinyplot for visualization
a_lln <- transform(a_lln, age = mid[age])
library("tinyplot")

switch(dev,
  "pdf" = grDevices::pdf("letter-plot.pdf", height = 10, width = 7),
  "png" = grDevices::png("letter-plot.png", height = 10, width = 7, units = "in", res = 150),
  "none" = ,
)

tinytheme("clean2", grid.lwd = 1, grid.lty = 2, palette.qualitative = rep("gray", 3))
tinyplot(
  alpha ~ age | fit,
  facet = response ~ sex,
  ymin = lower,
  ymax = upper,
  data = a_lln,
  type = "ribbon",
  ylim = c(0, 0.12),
  legend = FALSE,
  yaxl = "%",
  xlab = "Age (mid points of 7.5 year intervals)",
  ylab = "Proportion of observations below LLN"
)

tpar(palette.qualitative = palette.colors()[c(7, 7, 6)])
tinyplot_add(
  proportion ~ age | fit,
  type = "o",
  pch = c(17, 17, 19),
  lwd = 1.5,
  cex = 1.5
)
tinytheme()
if(dev != "none") dev.off()


### QQ plots
qq_data <- function(object1, object2, breaks = seq(5, 80, by = 7.5)) {
  ## extract model response and age regressor
  d <- model.frame(object1)
  y <- model.response(d)
  age <- if("Age" %in% names(d)) {
    d[["Age"]]
  } else if("Age2" %in% names(d)) {
    sqrt(d[["Age2"]])
  } else if("log(Age)" %in% names(d)) {
    exp(d[["log(Age)"]])
  }
  
  ## age groups
  age <- cut(age, breaks, include.lowest = TRUE)

  ## z-scores (quantile residuals)
  res1 <- qnorm(cdf(prodist(object1), y))
  res2 <- qnorm(cdf(prodist(object2), y))

  ## set up data.frame qith qq bands
  d <- do.call("rbind", lapply(levels(age), function(a) {
    r1 <- sort(res1[age == a])
    r2 <- sort(res2[age == a])
    b <- qqconf::get_qq_band(length(r1))
    data.frame(
      age = factor(a, levels = levels(age)),
      observed1 = r1,
      observed2 = r2,
      expected = b$expected_value,
      lower = b$lower_bound,
      upper = b$upper_bound
    )
  }))
  class(d) <- c("qq", class(d))
  return(d)
}

tinyplot.qq <- function(qq) {
  ## qq bounds
  tinyplot(
    expected ~ expected,
    facet = ~ age,
    ymin = lower,
    ymax = upper,
    data = qq,
    type = "ribbon",
    xlab = "Theoretical quantiles",
    ylab = "Observed z-scores",
    col = gray(0.2),
    ylim = range(unlist(qq[, c("observed1", "observed2", "lower", "upper")]))
  )
  ## add reference 5% LLN
  tinyplot(
    expected ~ expected,
    facet = ~ age,
    data = qq,
    type = type_vline(qnorm(0.05)),
    col = "gray",
    add = TRUE
  )
  ## add qq object1
  tinyplot(
    observed1 ~ expected,
    facet = ~ age,
    data = qq,
    type = "p",
    col = palette.colors()[7],
    pch = 17,
    add = TRUE
  )
  ## add qq object2
  tinyplot(
    observed2 ~ expected,
    facet = ~ age,
    data = qq,
    type = "p",
    col = palette.colors()[6],
    pch = 19,
    cex = 0.7,
    add = TRUE
  )
}

qq_comb <- rbind(
  qq_data(lm_rat_m, gam_rat_m) |>
    subset(age == "(72.5,80]") |>
    transform(age = "FEV1/FVC for Males in (72.5,80]"),
  qq_data(seg_fev1_m, gam_fev1_m) |>
    subset(age == "[5,12.5]") |>
    transform(age = "FEV1 for Males in [5,12.5]"),
  qq_data(seg_fvc_m, gam_fvc_m) |>
    subset(age == "(12.5,20]") |>
    transform(age = "FVC for Males in (12.5,20]")
) |>
  transform(age = factor(age, levels = unique(age)))
class(qq_comb) <- c("qq", class(qq_comb))


switch(dev,
  "pdf" = grDevices::pdf("letter-qq.pdf", height = 5, width = 11.5),
  "png" = grDevices::png("letter-qq.png", height = 5, width = 11.5, units = "in", res = 150),
  "none" = ,
)
tinytheme("clean2", grid.lwd = 1, grid.lty = 2)
tinyplot(qq_comb)
tinytheme()
if(dev != "none") dev.off()

